Theoretical investigation of the Freeman resonance in the dissociative ionization of $H_2+$

The dissociative ionization of $H_2^+$ in linearly polarized, 400 nm laser pulses is simulated by solving a three-particle time-dependent Schr\"odinger equation in full dimensionality. The joint energy spectra (JES) are computed for $\cos^8$ and flat-top envelopes using the time-dependent surface flux (tSurff) methods. In JES, the energy sharing $n$ photon energies $\omega$ of nuclear kinetic energy release (KER) $E_N$ and electronic KER $E_e$ are well represented by $E_N+E_e=n\omega-U_p+E_0$ for $\cos^8$ pulses, but satisfy $E_N+E_e=n\omega+E_0$ for flat-top envelope, exposing a deviation of the ponderomotive energy $U_p$, which has been observed in experiments, where $E_0$ is the ground energy of $H_2^+$. The analysis of the wavefunction for electrons and protons after the pulse are presented, where we find $U_p$ is absorbed by the Freeman resonances between two excited ungerade states.

==> figs/create_zip.py <==
import os

png_files = ['KERcos8.png', 'KERcos8-low.png', 'convergenceRc.png', 'Hydrogen.png', 'wfProton.png',
             'single-integrate.png', 'Regions.png', 'JEScos8.png', 'JESlow.png', 'JESCS.png', 'JESCompare.png', 'JES88e13.png', 'JESYue.png', 'JES800.png', 'SingleCompare.png']

os.mkdir('figs-1/')
os.system('rm -r *zip')
for item in png_files:
    os.system('cp figs/%s figs-1/.' % item)
os.system('mv figs figs-2')
os.system('mv figs-1 figs')

print('start compress')
zip_files = ['', 'h2plus.tex', 'h2plus.bib',
             'h2plus.bbl', 'my_commands.tex', 'figs']
zip_command = 'zip -r h2plus.zip ' + ' '.join(zip_files)
# os.system('cd ')
print(zip_command)
os.system(zip_command)
# os.system('cd figs')
print('compress done')
os.system('mv figs figs-1')
os.system('mv figs-2 figs')
os.system('rm -r figs-1')

